Ab-initio Quantum Monte Carlo study of ultracold atomic mixtures

In this thesis, the properties of mixtures of Bose-Einstein condensates at $T = 0$ have been investigated using quantum Monte Carlo (QMC) methods and Density Functional Theory (DFT) with the aim of understanding physics beyond the mean-field theory in Bose-Bose mixtures.

==> Chapter_repulsive_in_trap/images/change_names.py <==

import os
import shutil


files = os.listdir(".")
print(files)
#exit()

for file in files:
	
	f = file.replace("-eps-converted-to","")
	print(f)
	os.system(f"cp {file} {f}")



==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi


==> compile-thesis_mine.sh <==
#!/bin/bash

echo "Cleaning please wait ..."
rm -f *~
rm -rf *.aux
rm -rf *.bbl
rm -rf *.blg
rm -rf *.d
rm -rf *.fls
rm -rf *.ilg
rm -rf *.ind
rm -rf *.toc*
rm -rf *.lot*
rm -rf *.lof*
rm -rf *.log
rm -rf *.idx
rm -rf *.out*
rm -rf *.nlo
rm -rf *.nls
rm -rf thesis.pdf
rm -rf thesis.ps
rm -rf thesis.dvi
rm -rf *#* 
echo "Cleaning complete!"


echo "Compiling your PhD Thesis...please wait...!"
pdflatex -interaction=nonstopmode thesis.tex
bibtex thesis.aux 	
makeindex thesis.aux
makeindex thesis.idx
makeindex thesis.nlo -s nomencl.ist -o thesis.nls
pdflatex -interaction=nonstopmode thesis.tex
makeindex thesis.nlo -s nomencl.ist -o thesis.nls
pdflatex -interaction=nonstopmode thesis.tex
echo "Success!"


exit



